Reflection Equivariant Quantum Neural Networks for Enhanced Image Classification

Machine learning is among the most widely anticipated use cases for near-term quantum computers, however there remain significant theoretical and implementation challenges impeding its scale up. In particular, there is an emerging body of work which suggests that generic, data agnostic quantum machine learning (QML) architectures may suffer from severe trainability issues, with the gradient of typical variational parameters vanishing exponentially in the number of qubits. Additionally, the high expressibility of QML models can lead to overfitting on training data and poor generalisation performance. A promising strategy to combat both of these difficulties is to construct models which explicitly respect the symmetries inherent in their data, so-called geometric quantum machine learning (GQML). In this work, we utilise the techniques of GQML for the task of image classification, building new QML models which are equivariant with respect to reflections of the images. We find that these networks are capable of consistently and significantly outperforming generic ansatze on complicated real-world image datasets, bringing high-resolution image classification via quantum computers closer to reality. Our work highlights a potential pathway for the future development and implementation of powerful QML models which directly exploit the symmetries of data.

==> plot.py <==
import pennylane as qml
import matplotlib.pyplot as plt
import numpy as np

layers = 200

qubits        = np.array(range(3,17))
variances_eq0_l100 = np.array([0.057201591, 0.029599424, 0.014900526, 0.007787811, 0.004078077, 0.00190237, 0.000984371, 0.000472696, 0.00023668, 0.000127775, 6.3224e-05, 3.1801e-05, 1.6928e-05, 8.784206211839446e-06, 5.226e-06])
variances_eq1_l100 = np.array([0.047629024, 0.034400848, 0.029898825, 0.021902226, 0.018783401, 0.021306252, 0.012073791, 0.011818044, 0.026081242, 0.006491775, 0.008936386, 0.018954368, 0.003575217, 0.009254928681098746, 0.018180734])

variances_eq0_l100 = np.array([0.057201591, 0.029599424, 0.014900526, 0.007787811, 0.004078077, 0.00190237, 0.000984371, 0.000472696, 0.00023668, 0.000127775, 6.3224e-05, 3.1801e-05, 1.6928e-05, 8.784206211839446e-06])
variances_eq1_l100 = np.array([0.047629024, 0.034400848, 0.029898825, 0.021902226, 0.018783401, 0.021306252, 0.012073791, 0.011818044, 0.026081242, 0.006491775, 0.008936386, 0.018954368, 0.003575217, 0.009254928681098746])

variances_eq0_l200 = np.array([0.05584067840899443, 0.028636595916941492, 0.014968153383059644, 0.00744826686785591, 0.004066121507705979])
variances_eq1_l200 = np.array([0.045566271965314056, 0.0710995742212048, 0.019796282383170688, 0.02128171666846931, 0.03757207081504111, 0.013640562593469532, 0.012867106983977543, 0.02258409980211523])

variances_eq0 = variances_eq0_l100 if layers == 100 else variances_eq0_l200
variances_eq1 = variances_eq1_l100 if layers == 100 else variances_eq1_l200

# Fit the semilog plot to a straight line
p0 = np.polyfit(qubits[:variances_eq0.shape[0]], np.log(variances_eq0)[:variances_eq0.shape[0]], 1)
p1 = np.polyfit(qubits[:variances_eq1.shape[0]], np.log(variances_eq1)[:variances_eq1.shape[0]], 1)

# Plot the straight line fit to the semilog
plt.semilogy(qubits[:variances_eq1.shape[0]], variances_eq1[:variances_eq1.shape[0]], "o")
plt.semilogy(qubits[:variances_eq0.shape[0]], variances_eq0[:variances_eq0.shape[0]], "o")
plt.semilogy(qubits[:variances_eq1.shape[0]], np.exp(p1[0] * qubits[:variances_eq1.shape[0]] + p1[1]), "-.", label="Slope (Equivariant): {:3.2f}".format(p1[0]))
plt.semilogy(qubits[:variances_eq0.shape[0]], np.exp(p0[0] * qubits[:variances_eq0.shape[0]] + p0[1]), "-.", label="Slope (Non Equivariant): {:3.2f}".format(p0[0]))
plt.xlabel(r"$n_{\mathrm{qubits}}$")
plt.ylabel(r"$ \mathrm{Var}\left(\partial \theta_{n,0}\langle H\rangle\right)$")
plt.legend()
plt.ylim([1e-6,1e-1])
plt.savefig('eq_var_grad_' + str(layers) + '.png',bbox_inches='tight',pad_inches=0.25,dpi=1200)
plt.show()

